The fate of axial U(1) in 2+1 flavor QCD towards the chiral limit

The region of the Columbia plot with two light quark flavors is not yet conclusively understood. Non-perturbative effects, e.g. the magnitude of the anomalous U(1) axial symmetry breaking, decides on the nature of the phase transition in this region. We report on our study of this region of the Columbia plot using lattice techniques. We use gauge field ensembles generated within the Highly Improved Staggered Quark discretization scheme, with the strange quark mass fixed at its physical value and the light quark mass varied such that $m_l=m_s/27$ and $m_s/40$, where $m_l=m_s/27$ corresponds to the physical light quark mass. We study the eigenvalue spectrum of QCD using the overlap Dirac operator on these gauge field ensembles at finite temperature around the chiral transition temperature $T_c$, as the light quark masses approach the chiral limit, and infer about the fate of the anomalous $U_A(1)$ symmetry breaking.

==> clean_compile.sh <==
rm LATTICE2018_proceedings.aux LATTICE2018_proceedings.pdf LATTICE2018_proceedings.log LATTICE2018_proceedings.blg LATTICE2018_proceedings.bbl -rf
pdflatex LATTICE2018_proceedings.tex 
bibtex LATTICE2018_proceedings.aux
pdflatex LATTICE2018_proceedings.tex 
pdflatex LATTICE2018_proceedings.tex 


